Output Feedback Adaptive Optimal Control of Affine Nonlinear systems with a Linear Measurement Model

Real-world control applications in complex and uncertain environments require adaptability to handle model uncertainties and robustness against disturbances. This paper presents an online, output-feedback, critic-only, model-based reinforcement learning architecture that simultaneously learns and implements an optimal controller while maintaining stability during the learning phase. Using multiplier matrices, a convenient way to search for observer gains is designed along with a controller that learns from simulated experience to ensure stability and convergence of trajectories of the closed-loop system to a neighborhood of the origin. Local uniform ultimate boundedness of the trajectories is established using a Lyapunov-based analysis and demonstrated through simulation results, under mild excitation conditions.

==> code/f_nummarkers.m <==
%------------------------BEGIN FUNCTION
% NUMMARKERS takes a vector of line handles in h
% and reduces the number of plot markers on the lines
% to num. This is useful for closely sampled data.
%
% example:
% t = 0:0.01:pi;
% p = plot(t,sin(t),'-*',t,cos(t),'r-o');
% nummarkers(p,10);
% legend(p,'sin(t)','cos(t)')
%
% Magnus Sundberg Feb 08, 2001
%
% Note : if you plot in a for loop, store the p=plot(..) into an array plVec, and pass this to this function, calling it once only!
%h = arrayof plot handles
%num = numer of desired markers
%doSpacingAlongX = 1 (default) -> marker delta-x constant, 0-> spacing constant along the curve 
%
% Massimo Ciacci, Nov 04, 2011

function f_nummarkers(h,num, doSpacingAlongX)
if nargin < 3
    doSpacingAlongX = 1;
end



for n = 1:length(h)
    if strcmp(get(h(n),'type'),'line')
        axes(get(h(n),'parent'));
        x = get(h(n),'xdata');
        y = get(h(n),'ydata');
        if (doSpacingAlongX)
             ti = linspace(x(1),x(end),num);
             t = 1:length(x);
             ti = round(interp1(x,t,ti));
        else
            t = 1:length(x);
            s = [0 cumsum(sqrt(diff(x).^2+diff(y).^2))]; %measures length along the curve
            si = (0:num-1)*s(end)/(num-1); %equally spaced lengths along the curve
            si(end) = s(end); %fix last point to be within the curve 
            ti = round(interp1(s,t,si)); %find x index of markers
        end
        xi = x(ti);
        yi = y(ti);
        marker = get(h(n),'marker');
        ms = get(h(n),'markersize');
        color = get(h(n),'color');
        style = get(h(n),'linestyle');
        width = get(h(n),'linewidth');
        % make a line with just the markers
        set(line(xi,yi),'marker',marker,'linestyle','none','color',color,'markerfacecolor',color,'markersize',ms);
        % make a copy of the old line with no markers
%         set(line(x,y),'marker','none','linestyle',style,'linewidth',width,'color',color,'markerfacecolor',color,'markersize',ms);
        % set the x- and ydata of the old line to [], this tricks legend to keep on working
%         set(h(n),'xdata',[],'ydata',[]);
        set(h(n),'marker','none');
    end
end
%------------------------END FUNCTION (save into nummarkers.m)

==> code/twoStateSytem.m <==
%% Paper title "Output Feedback Adaptive Optimal Control of Affine Nonlinear systems with a Linear Measurement Model"
%%
%% Coded by Tochukwu Elijah Ogri, PhD Student, Oklahoma State University.
%% tochukwu.ogri@okstate.edu
%% This code presents an observer using an multiplier matrix approach using an optimal controller solved analytically
%% to simultaneously learn and implement an optimal controller while maintaining stability during the learning phase.
%% The notations are similar to the mentioned paper.
%% Sedumi with Yalmip is used as the LMI solver to obtain the positive definite matrix P and the observer gains L, H and K
%% Note MBRL is not used in this code, just an estimate of the optimal controller that was calculated analytically.


clear all
close all
clc
yalmip('clear')

%% Simulation parameters
S.n = 2; % dimension of states
S.l = 3; % dimension of weights
S.alpha = 2; % learning rate
%% Initial Conditions
tspan = [0 30];
x0 = [-1;1];  % initial actual states
xHat0 = [2;1.5];  % initial state estimates
e0 = x0-xHat0;  % initial estimation error
state0 = [x0;xHat0;e0;]; % initial concatenated states

%% Simulation
options = odeset('OutputFcn',@odeplot, 'OutputSel', S.n+1:S.n+S.n);
[t,z] = ode45(@(t,z) closedLoopDynamics(t, z, S), tspan, state0, options);


%% Results
x = z(:,1:S.n); % final actual states
xHat = z(:,S.n+1:S.n+S.n); % final state estimates
e = z(:, S.n+S.n+1:S.n+S.n+S.n);  % Final estimation error
x1 = z(:, 1); % actual state 1
x2 = z(:, 2);  % actual state 2
x1Hat = xHat(:, 1); % state 1 estimate
x2Hat = xHat(:, 2); % state 2 estimate

%% Plots

% State estimation error between actual and estimated x-coordinates trajectories

figure(1)
p = plot(t, e,'LineWidth', 3);
pbaspect([3 1 1])
mrk1={'s','v','o','*','^','x'};
mrk=(mrk1(1,1:size(p,1)))';
set(p,{'marker'},mrk,{'markerfacecolor'},get(p,'Color'),'markersize',5);
f_nummarkers(p,10,1);
for i=1:size(p,1)
    hasbehavior(p(i), 'legend', false);
end
% title('State Estimation Error', 'FontSize',20,'Interpreter','latex')
xl = xlabel('$Time (s)$','interpreter','latex');
yl = ylabel('$e(t)$','interpreter','latex');
set(xl,'Fontsize',30);
set(yl,'Fontsize',30);
l = legend('$(e)_1$','$(e)_2$','interpreter','latex', 'Fontsize',20);
set(l,'Interpreter','latex','Location','NorthEast');
set(gcf, 'PaperPositionMode', 'manual');
set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperSize', [8 4]);
set(gcf, 'PaperPosition', [0 0 8 4]);
% grid on

% Trajectory of Actual state 1 vs Estimated state 1
figure(2)
p = plot(t, x1, t, x1Hat, "--",'LineWidth',3);
pbaspect([3 1 1])
mrk1={'s','v','o','*','^','x'};
mrk=(mrk1(1,1:size(p,1)))';
set(p,{'marker'},mrk,{'markerfacecolor'},get(p,'Color'),'markersize',5);
f_nummarkers(p,10,1);
for i=1:size(p,1)
    hasbehavior(p(i), 'legend', false);
end
% title('Trajectory of Actual state 1 vs Estimated state 1', 'FontSize',20,'Interpreter','latex')
xl = xlabel('$t (s)$','interpreter','latex');
yl = ylabel('$x(t)$','interpreter','latex');
set(xl,'Fontsize',30);
set(yl,'Fontsize',30);
l = legend('$(x)_1$(t)','$(\hat{x})_1$(t)', 'interpreter','latex');
set(l,'Interpreter','latex','Location','NorthEast', 'Fontsize',20);
set(gcf, 'PaperPositionMode', 'manual');
set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperSize', [8 4]);
set(gcf, 'PaperPosition', [0 0 8 4]);
% grid on


% Trajectory of Actual state 2 vs Estimated state 2
figure(3)
p = plot(t, x2, t, x2Hat, "--",'LineWidth',3);
pbaspect([3 1 1])
mrk1={'s','v','o','*','^','x'};
mrk=(mrk1(1,1:size(p,1)))';
set(p,{'marker'},mrk,{'markerfacecolor'},get(p,'Color'),'markersize',5);
f_nummarkers(p,10,1);
for i=1:size(p,1)
    hasbehavior(p(i), 'legend', false);
end
% title('Trajectory of Actual state 2 vs Estimated state 2', 'FontSize',20,'Interpreter','latex')
xl = xlabel('$t (s)$','interpreter','latex');
yl = ylabel('$x(t)$','interpreter','latex');
set(xl,'Fontsize',30);
set(yl,'Fontsize',30);
l = legend('$(x)_{2}$','$(\hat{x})_{2}$', 'Interpreter','latex');
set(l,'Interpreter','latex','Location','NorthEast', 'Fontsize',20);
set(gcf, 'PaperPositionMode', 'manual');
set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperSize', [8 4]);
set(gcf, 'PaperPosition', [0 0 8 4]);
% grid on



%% Closed loop system
function zDot = closedLoopDynamics(t, z, S)

x = z(1:S.n, :); % row 1-2 in z vector
xHat = z(S.n+1:S.n+S.n,:); % row 3-4 in z vector

C = [0 1]; % output matrix
y = C*x; % measured output
S.q = size(y, 2); % Dimension of output;


% Jacobian of f -> [-1, 1;-2*x2*sin(2*x1)*(cos(2*x1)+2)-1/2, (cos(2*x1)+2)^2/2-1/2];

% constant Jacobian matrices
Mf1 =  [-1, 1;-2*(-2)*sin(2*(-2))*(cos(2*(-2))+2)-1/2, (cos(2*(-2))+2)^2/2-1/2];
Mf2 = [2, 2;-2*2*sin(2*2)*(cos(2*2)+2)-1/2, (cos(2*2)+2)^2/2-1/2];

% constant Jacobian matrices
% Jacobian of g -> Mg = [0, 0;-2*sin(2*x1), 0];
Mg1 = [0, 0; 4*(-2)*sin(2*(-2))*(cos(2*(-2)) + 2), -(cos(2*(-2)) + 2)^2];
Mg2 = [1, 1; 4*2*sin(2*2)*(cos(2*2) + 2), -(cos(2*2) + 2)^2];


% Multiplier matrices
Jf = {zeros(S.n,S.n), -(Mf2.'-Mf1.')/2; -(Mf2-Mf1)/2, eye(S.n)};
Jg = {zeros(S.n,S.n), -(Mg2'-Mg1')./2; -(Mg2-Mg1)./2, eye(S.n)};


A =Mf1+Mg1;

% Decision variables
P = sdpvar(S.n,S.n); epsilon = 0.01;
H = sdpvar(S.n,S.q);
K = sdpvar(S.n,S.q);
R = sdpvar(S.n,S.q);


% LMI Formulation
J21 = Jf{2,1}*(eye(S.n)-H*C)+Jg{2,1}*(eye(S.n)-K*C);
L11 = A'*P+P*A-C.'*R.'-R*C+2*S.alpha*P;
L12 = P-J21.';
L21 = P-J21;
L22 = -(Jf{2,2}+Jg{2,2});
lmi = [L11, L12;L21, L22];

% LMI Constraints
F = [P>=epsilon*eye(S.n, S.n)];
F = [F; lmi <= 0];

% Solver
ops = sdpsettings('solver', 'sedumi','verbose',1);

% Diagnostics from LMI solver
diagnostics = solvesdp(F, [], ops); %optimize(constraints, objective, options)

% Check results of optimization
if diagnostics.problem == 0
    disp('Feasible from solver')
elseif diagnostics.problem == 1
    disp('Infeasible from solver')
else
    disp('Error, something wrong occured')
end

% Results
P = double(P); % positive definite matrix
H = double(H); % observer gain
K = double(K); % observer gain
R = double(R); %
L = P\R; % observer gain

%
%     disp(P)
%     disp(H)
%     disp(K)
%     disp(L)

y = C*x; % measured output

uHat = -(cos(2*xHat(1))+2)*xHat(2); % estimate of optimal controller

x1 = x(1);
x2 = x(2);

f = [-x1+x2; -1/2*x1-1/2*x2*(1-(cos(2*x1)+2)^2)]; % drift matrix
g = [0; cos(2*x1)+2]; % control effectiveness matrix
xDot = f +g*uHat; % dynamics

% State estimator dynamics
sf = xHat + H*(y-C*xHat);
sg = xHat + K*(y-C*xHat);
fHat = [-sf(1)+sf(2); -1/2*sf(1)-1/2*sf(2)*(1-(cos(2*sf(1))+2)^2)];
gHat = [0; cos(2*sg(1))+2];
xHatDot = fHat+gHat*uHat+L*(y-C*xHat);

% error dynamics
eDot = xDot-xHatDot;

zDot = [xDot;xHatDot;eDot];
end





==> code/twoStateSytemMBRL.m <==

%% Paper title "Output Feedback Adaptive Optimal Control of Affine Nonlinear systems with a Linear Measurement Model"
%%
%% Coded by Tochukwu Elijah Ogri, PhD Student, Oklahoma State University.
%% tochukwu.ogri@okstate.edu
%% This code presents an online output-feedback critic-only model-based reinforcement learning technique
%% to simultaneously learn and implement an optimal controller while maintaining stability during the learning phase.
%% The notations are similar to the mentioned paper.
%% Sedumi with Yalmip is used as the LMI solver to obtain the positive definite matrix P and the observer gains L, H and K

clear all
close all
clc
yalmip('clear')


%% Simulation Parameters
S.n = 2; % dimension of states
S.l = 3; % dimension of weights
S.barLambda = 3; % saturation bound on control input
S.kc = 0.01; % learning gain
S.nu = 0.7; % learning gain;
S.Beta = 0.2; % learning gain;
S.R = 1*eye(1); % control Penalty Matrix
S.Q = 5*eye(2);  % state Penalty Matrix
S.N = 100; % number of Bellman error extrapolation points
S.alpha = 2; % learning rate

%% Initial Conditions
gamma0 = 50*eye(3); % initial least squares gain matrix
wcHat0 = [0.4;0.2;0.8]; % initial  critic weights
x0 = [-1;1]; % initial actual states
xHat0 = [2;1.5]; % initial state estimates
e0 = x0-xHat0; % intial estimation error
z0 = [x0;xHat0;e0;wcHat0;gamma0(:)]; % initial concatenated states
tspan = [0 30];

%% Simulation
options = odeset('AbsTol', 1e-7,'RelTol',1e-8, 'OutputFcn',@odeplot, 'OutputSel', S.n+1:S.n+S.n);
[t,z] = ode45(@(t,z) closedLoopDynamics(t,z, S), tspan, z0, options);

%% Results
x = z(:,1:S.n); % final actual states
xHat = z(:,S.n+1:S.n+S.n); % final state estimates
e = x-xHat; % final state estimation error
WcHat = z(:, 3*S.n+1:3*S.n+S.l); % final estimated ValueFunction Weights
x1 = x(:, 1); % actual state 1
x2 = x(:, 2);  % actual state 2
x1Hat = xHat(:, 1); % state 1 estimate
x2Hat = xHat(:, 2); % state 2 estimate
uHatStore = zeros(size(xHat, 1), 1); % Initialization of control estimates
for i = 1:size(xHat, 1)
    uHatStore(i) = control(z(i, :).', S);
end

%% Saving Results
x1Data = [t,x1];
x2Data = [t,x2];
x1HatData = [t,x1Hat];
x2HatData = [t,x2Hat];
eData = [t,e];
WcHatData = [t,WcHat];
uHatData = [t,uHatStore];

save('data\x1Data.dat','x1Data','-ascii');
save('data\x2Data.dat','x2Data','-ascii');
save('data\x1HatData.dat','x1HatData','-ascii');
save('data\x2HatData.dat','x2HatData','-ascii');
save('data\eData.dat','eData','-ascii');
save('data\WcHatData.dat','WcHatData','-ascii');
save('data\uHatData.dat','uHatData','-ascii');


%% Plots

% State trajectories of actual and estimated x-cordinates

figure(1)
p = plot(t, x1, t, x1Hat, "--",'LineWidth',2);
pbaspect([3 1 1])
mrk1={'s','v','o','*','^','x'};
mrk=(mrk1(1,1:size(p,1)))';
set(p,{'marker'},mrk,{'markerfacecolor'},get(p,'Color'),'markersize',5);
f_nummarkers(p,10,1);
for i=1:size(p,1)
    hasbehavior(p(i), 'legend', false);
end
% title('State Trajectory 1 (MBRL)', 'FontSize',20,'interpreter','latex')
xl = xlabel('$Time (s)$','interpreter','latex');
yl = ylabel('${x(t)}$','interpreter','latex');
set(xl,'Fontsize',30);
set(yl,'Fontsize',30);
l =legend('$(x)_{1}$(t)','$(\hat{x})_{1}$(t)', 'interpreter','latex', 'Fontsize',20);
set(l,'Interpreter','latex','Location','NorthEast');
set(gcf, 'PaperPositionMode', 'manual');
set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperSize', [8 4]);
set(gcf, 'PaperPosition', [0 0 8 4]);
% grid on

% State trajectories of actual and estimated x-cordinates

figure(2)
p = plot(t, x2, t, x2Hat,"--",'LineWidth',2);
pbaspect([3 1 1])
mrk1={'s','v','o','*','^','x'};
mrk=(mrk1(1,1:size(p,1)))';
set(p,{'marker'},mrk,{'markerfacecolor'},get(p,'Color'),'markersize',5);
f_nummarkers(p,10,1);
for i=1:size(p,1)
    hasbehavior(p(i), 'legend', false);
end
% title('State Trajectory 2 (MBRL)', 'FontSize',20,'interpreter','latex')
xl = xlabel('$Time (s)$','interpreter','latex');
yl = ylabel('$x(t)$','interpreter','latex');
set(xl,'Fontsize',30);
set(yl,'Fontsize',30);
l = legend('$(x)_2$(t)','$(\hat{x})_2$(t)', 'interpreter','latex');
set(l,'Interpreter','latex','Location','NorthEast', 'Fontsize',20);
set(gcf, 'PaperPositionMode', 'manual');
set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperSize', [8 4]);
set(gcf, 'PaperPosition', [0 0 8 4]);
% grid on

% State estimation error between actual and estimated x-coordinates trajectories

figure(3)
p = plot(t, z(:, S.n+S.n+1:S.n+S.n+S.n),'LineWidth',2);
pbaspect([3 1 1])
% title('State Estimation Error (MBRL)', 'FontSize',20,'interpreter','latex')
mrk1={'s','v','o','*','^','x'};
mrk=(mrk1(1,1:size(p,1)))';
set(p,{'marker'},mrk,{'markerfacecolor'},get(p,'Color'),'markersize',5);
f_nummarkers(p,10,1);
for i=1:size(p,1)
    hasbehavior(p(i), 'legend', false);
end
xl = xlabel('$Time (s)$','interpreter','latex');
yl = ylabel('$e(t)$','interpreter','latex');
set(xl,'Fontsize',30);
set(yl,'Fontsize',30);
l = legend('$(e)_1$','$(e)_2$','interpreter','latex', 'Fontsize',20);
set(l,'Interpreter','latex','Location','NorthEast');
set(gcf, 'PaperPositionMode', 'manual');
set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperSize', [8 4]);
set(gcf, 'PaperPosition', [0 0 8 4]);
ylim([-3 1])
% grid on

% Trajectories of estimated value function weights

figure(4)
p = plot(t, WcHat,'LineWidth',2);
pbaspect([3 1 1])
mrk1={'s','v','o','*','^','x'};
mrk=(mrk1(1,1:size(p,1)))';
set(p,{'marker'},mrk,{'markerfacecolor'},get(p,'Color'),'markersize',5);
f_nummarkers(p,10,1);
for i=1:size(p,1)
    hasbehavior(p(i), 'legend', false);
end
% title('Estimated Value Function Weights (MBRL)', 'FontSize',20,'interpreter','latex')
xl = xlabel('$Time (s)$','interpreter','latex', 'Fontsize',20);
yl = ylabel('$\hat{W}_{c}$','interpreter','latex');
set(xl,'Fontsize',30);
set(yl,'Fontsize',30);
l = legend('$({\hat{W}_c})_{1}(t)$','$({\hat{W}_c})_{2}(t)$', '$({\hat{W}_c})_{3}(t)$', 'interpreter','latex', 'Fontsize',20);
set(l,'Interpreter','latex','Location','NorthEast');
set(gcf, 'PaperPositionMode', 'manual');
set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperSize', [8 4]);
set(gcf, 'PaperPosition', [0 0 8 4]);
% ylim([0,3.5])
% grid on

% Control trajectory

figure(5)
p = plot(t, uHatStore,'LineWidth',2);
pbaspect([3 1 1])
% title('Control Input (MBRL)', 'FontSize',20,'interpreter','latex')
xl = xlabel('$Time (s)$','FontSize',20,'interpreter','latex');
yl = ylabel('$\hat{u}(t)$','FontSize',20,'interpreter','latex');
set(xl,'Fontsize',30);
set(yl,'Fontsize',30);
l = legend('$\hat{u}$', 'interpreter','latex', 'Fontsize',20);
set(l,'Interpreter','latex','Location','NorthEast');
set(gcf, 'PaperPositionMode', 'manual');
set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperSize', [8 4]);
set(gcf, 'PaperPosition', [0 0 8 4]);
% grid on


% %% Saving plots
% numFigs = 5;
% for i=1:numFigs
%     exportgraphics(figure(i), 'figures\plots.pdf', 'Append', true);
% end

%% Functions

% Closed loop system
function zDot = closedLoopDynamics(t, z, S)

x = z(1:S.n, :); % row 1-2 in z vector
xHat = z(S.n+1:S.n+S.n,:); % row 3-4 in z vector
x1 = x(1);
x2 = x(2);

C = [0 1]; % output matrix
y = C*x; % measured output
S.q = size(y, 2); % dimension of output;

% Update law for critic weights
[uHat, WcHatDot, GammaDot] = updateLawForCriticWeights(z, S);

% Jacobian bound on derivative of f
Mf1 =  [-1, 1;-2*(-2)*sin(2*(-2))*(cos(2*(-2))+2)-1/2, (cos(2*(-2))+2)^2/2-1/2];
Mf2 = [2, 2;-2*2*sin(2*2)*(cos(2*2)+2)-1/2, (cos(2*2)+2)^2/2-1/2];
% Jacobian bound on derivative of g
Mg1 = [0, 0; 4*(-2)*sin(2*(-2))*(cos(2*(-2)) + 2), -(cos(2*(-2)) + 2)^2];
Mg2 = [1, 1; 4*2*sin(2*2)*(cos(2*2) + 2), -(cos(2*2) + 2)^2];

% Multiplier matrices
Jf = {zeros(S.n,S.n), -(Mf2.'-Mf1.')/2; -(Mf2-Mf1)/2, eye(S.n)};
Jg = {0, -(Mg2'-Mg1')./2; -(Mg2-Mg1)./2, eye(S.n)};


% A matrix
A = Mf1+Mg1;

% Decision variables
P = sdpvar(S.n,S.n); epsilon = 0.01;
H = sdpvar(S.n,S.q);
K = sdpvar(S.n,S.q);
R = sdpvar(S.n,S.q);


% LMI Formulation
J21 = Jf{2,1}*(eye(S.n)-H*C)+Jg{2,1}*(eye(S.n)-K*C);
L11 = A'*P+P*A-C.'*R.'-R*C+2*S.alpha*P;
L12 = P-J21.';
L21 = P-J21;
L22 = -(Jf{2,2}+Jg{2,2});
lmi = [L11, L12;L21, L22];

% LMI Constraints
F = [P>=epsilon*eye(S.n, S.n)];
F = [F; lmi <= 0];

% Solver
ops = sdpsettings('solver', 'sedumi','verbose',1);

% Diagnostics from LMI solver
diagnostics = optimize(F, [], ops); %optimize(constraints, objective, options)

% Check results of optimization
if diagnostics.problem == 0
    disp('Feasible from solver')
elseif diagnostics.problem == 1
    disp('Infeasible from solver')
else
    disp('Error, something wrong occured')
end

% Results
P = double(P); % positive definite matrix
H = double(H); % observer gain
K = double(K); % observer gain
R = double(R); %
L = P\R; % observer gain

% Displaying vectorized luenberger gains and symmetric positive definite matrix P
disp(['The final value of P is: [' num2str(P(:).') ']']) ;
disp(['The final value of H is: [' num2str(H(:).') ']']) ;
disp(['The final value of K is: [' num2str(K(:).') ']']) ;
disp(['The final value of L is: [' num2str(L(:).') ']']) ;


if eig(P) <= 0
    disp("Error")
end

f = [-x1+x2; -1/2*x1-1/2*x2*(1-(cos(2*x1)+2)^2)]; % drift matrix
g = [0; cos(2*x1)+2]; % control effectiveness matrix
xDot = f +g*uHat; % dynamics

% State estimator dynamics
sf = xHat + H*(y-C*xHat);
sg = xHat + K*(y-C*xHat);
fHat = [-sf(1)+sf(2); -1/2*sf(1)-1/2*sf(2)*(1-(cos(2*sf(1))+2)^2)];
gHat = [0; cos(2*sg(1))+2];
xHatDot = fHat+gHat*uHat+L*(y-C*xHat);

% error dynamics
eDot = xDot-xHatDot;

% Concatenated dynamics
zDot = [xDot;xHatDot;eDot;WcHatDot(:);GammaDot(:)];
end

% Basis function
function [sigmaHat, gradSigmaHat] = basis(xHat)

sigmaHat = [xHat(1)^2;xHat(1)*xHat(2);xHat(2)^2];
gradSigmaHat = [2*xHat(1) 0;xHat(2) xHat(1);0 2*xHat(2)];
end

% Drift matrix
function f = FunF(x)
x1 = x(1);
x2 = x(2);
f = [-x1+x2; -1/2*x1-1/2*x2*(1-(cos(2*x1)+2)^2)];
end

% Control effectiveness matrix
function g = FunG(x)
g = [0; cos(2*x(1))+2];
end

% Update laws for critic weights
function [uHat, WcHatDot,GammaDot] = updateLawForCriticWeights(z, S)

xHat = z(S.n+1:S.n+S.n,:); % row 3-4 in z vector
WcHat = z(3*S.n+1:3*S.n+S.l, :); % row 7-9 in z vector
Gamma = reshape(z(3*S.n+S.l+1:3*S.n+S.l+S.l^2), S.l, S.l); % row 10-9 in z vector


% Summation of weights in the meshgrid
summWc = zeros(size(WcHat));
summGamma  = zeros(size(WcHat,1),size(WcHat,1));

% BE Extrapolation - Terms in weight update laws that are evaluated along arbitrarily selected trajectories
% Creation of mesh grid
tmp = linspace(-2,2,10);
tmp = meshgrid(tmp,tmp);
tmpt = tmp.';
%     S.N = numel(tmp);
X = [tmp(:) tmpt(:)];

for i = 1:S.N
    xHati = X(i, :).';
    gi = FunG(xHati);
    fi = FunF(xHati);
    Qi = xHati'*S.Q*xHati;
    [~, gradSigmaHati] = basis(xHati);
    DHati = (1/(2*S.barLambda))*(S.R^-1)*FunG(xHati).'*gradSigmaHati.'*WcHat;
    gradVHati = gradSigmaHati.'*WcHat;
    UHati = S.barLambda*gradVHati.'*gi*tanh(DHati)+...
        S.barLambda.^2*S.R(:).'*log(1-tanh(DHati)^2);
    uHati = -S.barLambda*tanh(DHati);
    omegai = gradSigmaHati*(fi+gi*uHati);
    rhoi = 1+S.nu*(omegai.'*omegai);
    deltaHati =gradVHati.'*(fi+gi*uHati)+ UHati + Qi;
    summWc = summWc + Gamma*(omegai/rhoi)*(deltaHati);
    summGamma =summGamma +Gamma*((omegai*omegai.')*Gamma/(rhoi^2));
end

[~, gradSigmaHat] = basis(xHat);
DHat = (1/(2*S.barLambda))*(S.R^-1)*FunG(xHat).'*gradSigmaHat.'*WcHat;
uHat =  -S.barLambda*tanh(DHat);

WcHatDot = -(S.kc/S.N)*summWc;
GammaDot = S.Beta*Gamma-(S.kc/S.N)*summGamma;
end

% Control estimate
function uHat = control(z, S)
xHat = z(S.n+1:S.n+S.n,:); % row 3-4 in z vector
WcHat = z(3*S.n+1:3*S.n+S.l, :); % row 7-9 in z vector

[~, gradSigmaHat] = basis(xHat);
DHat = (1/(2*S.barLambda))*(S.R^-1)*FunG(xHat).'*gradSigmaHat.'*WcHat;
uHat =  -S.barLambda*tanh(DHat);
end




